Escaping Saddles with Stochastic Gradients

We analyze the variance of stochastic gradients along negative curvature directions in certain non-convex machine learning models and show that stochastic gradients exhibit a strong component along these directions. Furthermore, we show that - contrary to the case of isotropic noise - this variance is proportional to the magnitude of the corresponding eigenvalues and not decreasing in the dimensionality. Based upon this observation we propose a new assumption under which we show that the injection of explicit, isotropic noise usually applied to make gradient descent escape saddle points can successfully be replaced by a simple SGD step. Additionally - and under the same condition - we derive the first convergence rate for plain SGD to a second-order stationary point in a number of iterations that is independent of the problem dimension.

==> experiments/Learning_Halfspaces.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt  # Plotting library\n",
    "import sgd,newton,make_plots\n",
    "\n",
    "import importlib as imp\n",
    "\n",
    "\n",
    "import numdifftools as nd\n",
    "from scipy.optimize import check_grad\n",
    "import scipy\n",
    "\n",
    "%matplotlib inline\n",
    "SGD=False\n",
    "NEWTON=False"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### (i) Create Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYoAAAEcCAYAAADZQfNOAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fc0660c19e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define and generate the samples\n",
    "nb_of_samples_per_class = 20  # The number of sample in each class\n",
    "red_mean = [-1,0]  # The mean of the red class\n",
    "blue_mean = [1,0]  # The mean of the blue class\n",
    "green_mean = [3,3]\n",
    "std_dev = 1/2  # standard deviation of both classes\n",
    "# Generate samples from both classes\n",
    "x_red = np.random.randn(nb_of_samples_per_class, 2) * std_dev + red_mean\n",
    "x_blue = np.random.randn(nb_of_samples_per_class, 2) * std_dev + blue_mean\n",
    "x_green = np.random.randn(nb_of_samples_per_class, 2) * std_dev + green_mean\n",
    "\n",
    "# Merge samples in set of input variables x, and corresponding set of output variables t\n",
    "X = np.vstack((x_red, x_blue))\n",
    "y_1=np.zeros(nb_of_samples_per_class)\n",
    "y_2=np.ones(nb_of_samples_per_class)\n",
    "y=np.concatenate((y_1,y_2))\n",
    "\n",
    "# Plot both classes on the x1, x2 plane\n",
    "#plt.plot(x_green[:,0], x_green[:,1], 'go', label='class green')\n",
    "plt.plot(x_red[:,0], x_red[:,1], 'ro', label='class red')\n",
    "plt.plot(x_blue[:,0], x_blue[:,1], 'bo', label='class blue')\n",
    "plt.grid()\n",
    "plt.legend(loc=2)\n",
    "plt.xlabel('$x_1$', fontsize=15)\n",
    "plt.ylabel('$x_2$', fontsize=15)\n",
    "plt.axis([-4, 4, -4, 4])\n",
    "plt.title('red vs. blue classes in the input space')\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### (ii) Define and plot perceptron loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "### robust sigmoid computation that can work on vectors:\n",
    "def sigmoid(t):\n",
    "    # logistic function returns 1 / (1 + exp(-t))\n",
    "    idx = t > 0\n",
    "    out = np.empty(t.size, dtype=np.float)\n",
    "    out[idx] = 1. / (1 + np.exp(-t[idx]))\n",
    "    exp_t = np.exp(t[~idx])\n",
    "    out[~idx] = exp_t / (1. + exp_t)\n",
    "    return out \n",
    "\n",
    "### Perceptron risk\n",
    "def get_loss(w,X,y,lambd=0): \n",
    "    n,d = X.shape\n",
    "    subopt= sigmoid(-y*np.dot(X,w))\n",
    "    subopt = np.dot(np.ones(n),subopt)/float(n) + 0.5*lambd*np.dot(w.transpose(),w)\n",
    "    return subopt\n",
    "\n",
    "def get_gradient(w,X,y,lambd=0): \n",
    "    n,d = X.shape\n",
    "    sig=sigmoid(-y*np.dot(X,w))\n",
    "    sig_prime=sig*(1-sig)\n",
    "    return np.dot(X.transpose(),-y*sig_prime)/float(n)+lambd*w\n",
    "\n",
    "def get_hessian(w,X,y,lambd=0):\n",
    "    n,d = X.shape\n",
    "    h = np.zeros((d,d))\n",
    "    sig=sigmoid(-y*np.dot(X,w))\n",
    "    sig_prime=sig*(1-sig)\n",
    "    sig_prime_prime=-2*sig*sig_prime+sig_prime\n",
    "    H=np.dot(X.transpose(),X*(y**2*sig_prime_prime)[:, np.newaxis])/float(n)+ np.eye(d)*lambd\n",
    "    return H\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWQAAADuCAYAAAAOR30qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/j9uPvBZyOxAkwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fc090254198>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# initialize loss matrix\n",
    "nb_of_ws = 20 \n",
    "ws1 = np.linspace(-20, 20, num=nb_of_ws) # weight 1\n",
    "ws2 = np.linspace(-20, 20, num=nb_of_ws) # weight 2\n",
    "ws_x, ws_y = np.meshgrid(ws1, ws2) # generate grid\n",
    "cost_ws = np.zeros((nb_of_ws, nb_of_ws)) # \n",
    "\n",
    "# Fill the loss matrix for each combination of weights\n",
    "for i in range(nb_of_ws):\n",
    "    for j in range(nb_of_ws):\n",
    "        cost_ws[i,j] = get_loss(np.array((ws_x[i,j], ws_y[i,j])), X , y)\n",
    "\n",
    "# Plot the cost function surface\n",
    "\n",
    "if False:\n",
    "    plt.figure(1)\n",
    "\n",
    "    plt.contourf(ws_x, ws_y, cost_ws, 20)\n",
    "    cbar = plt.colorbar()\n",
    "    cbar.ax.set_ylabel('$\\\\xi$', fontsize=15)\n",
    "    plt.xlabel('$w_1$', fontsize=15)\n",
    "    plt.ylabel('$w_2$', fontsize=15)\n",
    "    plt.title('Cost function surface')\n",
    "    plt.grid()\n",
    "    plt.show()\n",
    "\n",
    "#3d plot of logistic loss surface\n",
    "from matplotlib import cm\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')         # set the 3d axes\n",
    "ax.plot_surface(ws_x, ws_y, cost_ws, \n",
    "               rstride=3, \n",
    "              cstride=3,\n",
    "             alpha=0.6,  cmap=cm.magma)         # colour map\n",
    "\n",
    "\n",
    "if  SGD:\n",
    "    ax.scatter(SGD_steps[:,0], SGD_steps[:,1],SGD_loss,s=45,marker='x',c='g', zorder=280, linewidth='2',alpha=0.9, label='SGD')\n",
    "    \n",
    "if  NEWTON:\n",
    "    ax.scatter(NEWTON_steps[:,0], NEWTON_steps[:,1],NEWTON_loss,s=45,marker='x',c='k', zorder=280, linewidth='2',alpha=0.9, label='SGD')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### (iii) Run Methods"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- SGD ---\n",
      "- Batch size: 4\n",
      "- Learning rate: 1\n",
      "--- NEWTON ---\n",
      "- Batch size: 40\n",
      "- Learning rate: 0.1\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA6MAAAEZCAYAAABiqPMmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fc0629f0320>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA6MAAAEZCAYAAABiqPMmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fc06234ce10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def show_plots(x_limits_time=None):\n",
    "    list_params=[]\n",
    "    list_loss=[]\n",
    "    list_x=[]\n",
    "    list_samples=[]\n",
    "    list_grads=[]\n",
    "    list_EVs=[]\n",
    "    #plot options (non exclusive)\n",
    "    log_scale=False  \n",
    "    over_time=False\n",
    "    over_iterations=False #(needs adaption for SGD)\n",
    "    over_epochs=True\n",
    "        \n",
    "    if SGD:\n",
    "        list_loss.append(SGD_loss)\n",
    "        list_x.append(SGD_x)\n",
    "        list_samples.append(SGD_samples)\n",
    "        list_grads.append(SGD_grads)\n",
    "        list_EVs.append(SGD_EVs)\n",
    "\n",
    "        list_params.append('SGD')\n",
    "    if NEWTON:\n",
    "        list_loss.append(NEWTON_loss)\n",
    "        list_x.append(NEWTON_x)\n",
    "        list_samples.append(NEWTON_samples)\n",
    "        list_grads.append(NEWTON_grads)\n",
    "        list_EVs.append(NEWTON_EVs)\n",
    "        list_params.append('NEWTON')      \n",
    "        \n",
    "    if over_time:\n",
    "        make_plots.two_d_plot_time(list_loss,list_x,list_params,list_grads,'test', 40, 2, log_scale,x_limits=x_limits_time)\n",
    "        \n",
    "    if over_iterations:\n",
    "        make_plots.two_d_plot_iterations(list_loss,list_x,list_params,list_grads,'test', 40, 2, log_scale)\n",
    "        \n",
    "    if over_epochs:\n",
    "        make_plots.two_d_plot_epochs(list_loss,list_samples,list_params,list_grads,list_EVs,'test', 40, 2, log_scale)\n",
    "\n",
    "\n",
    "opt = {}\n",
    "opt['subproblem_solver_SCR']='lanczos' # alternatives: lanczos, cauchy_point, exact\n",
    "opt['subproblem_solver_TR']='GLTR' # alternatives: GLTR, cauchy_point, exact, dog_leg, cg\n",
    "opt['print_progress']=False\n",
    "\n",
    "opt['n_epochs_sgd']=250\n",
    "opt['n_epochs_newton']=50\n",
    "\n",
    "opt['learning_rate_sgd']=1\n",
    "opt['learning_rate_newton']=0.1\n",
    "\n",
    "\n",
    "\n",
    "opt['batch_size_sgd']=X.shape[0]/10\n",
    "\n",
    "loss_args={}\n",
    "\n",
    "\n",
    "SCR=False\n",
    "TR= False\n",
    "SGD= True\n",
    "NEWTON= True\n",
    "\n",
    "w=np.array((1,0))\n",
    "\n",
    "if SGD:  \n",
    "    (w_SGD,SGD_x, SGD_loss, SGD_samples,SGD_steps,SGD_grads,SGD_EVs)=sgd.SGD(w,get_loss,get_gradient,get_hessian, X=X, Y=y, opt=opt, **loss_args)\n",
    "\n",
    "if NEWTON:  \n",
    "    (w_NEWTON,NEWTON_x, NEWTON_loss, NEWTON_samples,NEWTON_steps,NEWTON_grads, NEWTON_EVs)=newton.NEWTON(w,get_loss,get_gradient,get_hessian ,X=X, Y=y, opt=opt, **loss_args)\n",
    "        \n",
    "    \n",
    "show_plots()    \n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> experiments/make_plots.py <==
# imports + functions
# %matplotlib qt
import matplotlib
import matplotlib.pyplot as plt
import simplejson


def preprocess(list_loss):
    # find overall min value
    min_value = 1000
    for k in range(len(list_loss)):
        min_value = min(list_loss[k]) if (min(list_loss[k]) <= min_value) else min_value

    # subtract min value and add epsilon
    eps = min_value * 1e-6
    for k in range(len(list_loss)):
        list_loss[k] = [i - min_value + eps for i in list_loss[k]]
    return list_loss


def two_d_plot_time(list_loss, list_x, list_params,list_grads, dataset_name, n, d, log_scale, x_limits=None):
    list_loss = preprocess(list_loss)
    colors = ['#1B2631', '#C0392B', '#9B59B6', '#2980B9', '#1E8449', '#27AE60', '#E67E22', '#95A5A6', '#FF97F2',
              '#34495E']
    linestyles = ['-', '-', '-', '-', '-', '-', '-', '-', '-', '-', '-', '-', '-']
    fig = plt.figure()
    plt.subplot(1, 2, 1)

    for i in range(len(list_loss)):
        plt.plot(list_x[i], list_loss[i], linestyles[i % 10], color=colors[i % 10], linewidth=4.0)
    plt.legend(list_params, fontsize=12, loc=1)

    if log_scale == True:
        plt.yscale('log')
        plt.ylabel('$\log(f-f^*)$', fontsize=12)
    else:
        plt.yscale('linear')
        plt.ylabel('$(f-f^*)$')
    plt.xlabel('time in seconds', fontsize=12)
    if not x_limits == None:
        plt.xlim(x_limits)
    plt.title(str(dataset_name) + ' (n=' + str(n) + ', d=' + str(d) + ')', fontsize=13)  # + ', lambda=1e-3)')

    plt.subplot(1, 2, 2)


    for i in range(len(list_loss)):
        plt.plot(list_x[i], list_grads[i], linestyles[i % 10], color=colors[i % 10], linewidth=4.0)
    plt.legend(list_params, fontsize=12, loc=1)

   
    plt.yscale('linear')
    plt.ylabel('$\|  grad \|$')
    plt.xlabel('time in seconds', fontsize=12)
    if not x_limits == None:
        plt.xlim(x_limits)
    plt.title(str(dataset_name) + ' (n=' + str(n) + ', d=' + str(d) + ')', fontsize=13)  # + ', lambda=1e-3)')

    plt.show


def two_d_plot_iterations(list_loss, list_x, list_params,list_grads, dataset_name, n, d, log_scale, x_limits=None):
    colors = ['#1B2631', '#C0392B', '#9B59B6', '#2980B9', '#1E8449', '#27AE60', '#E67E22', '#95A5A6', '#FF97F2',
              '#34495E']
    linestyles = ['-', '-', '-', '-', '-', '-', '-', '-', '-', '-', '-', '-', '-']

    fig = plt.figure()

    plt.subplot(1, 2, 1)

    for i in range(len(list_loss)):
        _x = []
        for k in range(len(list_x[i])):
            _x.append(k)
        list_x[i] = _x

        plt.plot(list_x[i], list_loss[i], linestyles[i % 10], color=colors[i % 10], linewidth=4.0)

    plt.legend(list_params, fontsize=12, loc=1)

    if log_scale == True:
        plt.yscale('log')
        plt.ylabel('$\log(f-f^*)$', fontsize=12)
    else:
        plt.yscale('linear')
        plt.ylabel('$(f-f^*)$')

    plt.xlabel('iteration', fontsize=12)
    if not x_limits == None:
        plt.xlim(x_limits)
    plt.title(str(dataset_name) + ' (n=' + str(n) + ', d=' + str(d) + ')', fontsize=13)  # + ', lambda=1e-3)')


    plt.subplot(1, 2, 2)


    for i in range(len(list_loss)):
        plt.plot(list_x[i], list_grads[i], linestyles[i % 10], color=colors[i % 10], linewidth=4.0)
    plt.legend(list_params, fontsize=12, loc=1)

   
    plt.yscale('linear')
    plt.ylabel('$\|  grad \|$')
    plt.xlabel('iteration', fontsize=12)
    if not x_limits == None:
        plt.xlim(x_limits)
    plt.title(str(dataset_name) + ' (n=' + str(n) + ', d=' + str(d) + ')', fontsize=13)  # + ', lambda=1e-3)')



    plt.show


def two_d_plot_epochs(list_loss, list_samples, list_params,list_grads,list_EVs, dataset_name, n, d, log_scale, x_limits=None):
    colors = ['#1B2631', '#C0392B', '#9B59B6', '#2980B9', '#1E8449', '#27AE60', '#E67E22', '#95A5A6', '#FF97F2',
              '#34495E']
    linestyles = ['-', '-', '-', '-', '-', '-', '-', '-', '-', '-', '-', '-', '-']

    for i in range(len(list_loss)):

        fig = plt.figure(i)
        plt.subplot(1, 3, 1)


        list_x = [[j / n for j in i] for i in list_samples]
        plt.plot(list_x[i], list_loss[i], linestyles[i % 10], color=colors[i % 10], linewidth=4.0)

        plt.legend(list_params[i], fontsize=12, loc=1)
        if not x_limits == None:
            plt.xlim(x_limits)

        if log_scale == True:
            plt.yscale('log')
            plt.ylabel('$\log(f-f^*)$', fontsize=12)
        else:
            plt.yscale('linear')
            plt.ylabel('$f-f^*$', fontsize=12)

        plt.xlabel('epochs', fontsize=12)
        plt.title(str(dataset_name) + ' (n=' + str(n) + ', d=' + str(d) + ')', fontsize=13)  # + ', lambda=1e-3)')

        plt.subplot(1, 3, 2)


        plt.plot(list_x[i], list_grads[i], linestyles[i % 10], color=colors[i % 10], linewidth=4.0)
        #plt.legend(list_params[i], fontsize=12, loc=1)

       
        plt.yscale('linear')
        plt.ylabel('$\|  grad \|$')
        plt.xlabel('epochs', fontsize=12)
        if not x_limits == None:
            plt.xlim(x_limits)
        plt.title(str(dataset_name) + ' (n=' + str(n) + ', d=' + str(d) + ')', fontsize=13)  # + ', lambda=1e-3)')

        plt.subplot(1, 3, 3)

        #show EVs
        plt.plot(list_x[i], list_EVs[i][:,0], linestyles[i % 10], color=colors[i % 10], linewidth=4.0)
        plt.plot(list_x[i], list_EVs[i][:,1], ':' , color=colors[i % 10], linewidth=4.0)

        #plt.legend(list_params[i], fontsize=12, loc=1)

       
        plt.yscale('linear')
        plt.ylabel('$\| \lambda_{\max} \|$ and $\| \lambda_{\min} \|$')
        plt.xlabel('epochs', fontsize=12)
        if not x_limits == None:
            plt.xlim(x_limits)
        plt.title(str(dataset_name) + ' (n=' + str(n) + ', d=' + str(d) + ')', fontsize=13)  # + ', lambda=1e-3)')


        plt.subplots_adjust(left=4, right=6)
        plt.show


==> experiments/newton.py <==

###################################
### Newtons Method ###
###################################

# Authors: Aurelien Lucchi and Jonas Kohler, 2017

from datetime import datetime
import numpy as np

def NEWTON(w, loss, gradient,hessian ,X=None, Y=None, opt=None, **kwargs):
    print ('--- NEWTON ---')
    n = X.shape[0]
    d = X.shape[1]

    print_progress= opt.get('print_progress',True)    
    n_epochs = opt.get('n_epochs_newton', 100)
    eta = opt.get('learning_rate_newton',1)
    batch_size =max(int(opt.get('batch_size_newton',n)),1)

    print("- Batch size:" , batch_size)
    print("- Learning rate:" , eta)



    n_steps = int((n_epochs * n) / batch_size)
    n_samples_seen = 0  # number of samples processed so far

    loss_collector=[]
    timings_collector=[]
    samples_collector=[]
    steps_collector=[]
    grad_norm_collector=[]
    EV_collector=np.zeros((n_steps+1,2))

    _loss = loss(w, X, Y, **kwargs) 
    loss_collector.append(_loss)
    timings_collector.append(0)
    samples_collector.append(0)
    steps_collector.append(w)

    start = datetime.now()
    timing=0
    k=0

    for i in range(n_steps):

        # II: compute step
        grad = gradient(w, X, Y,**kwargs) 
        grad_norm_collector.append(np.linalg.norm(grad))

        H= hessian(w, X, Y,**kwargs)
        ev_min=min(np.linalg.eigvals(H))
        ev_max=max(np.linalg.eigvals(H))

        EV_collector[i]=(ev_min,ev_max)

        n_samples_seen += batch_size

        w = w - eta *np.dot(np.linalg.inv(H), grad)

        if (n_samples_seen >= n*k)  == True:
            _timing=timing
            timing=(datetime.now() - start).total_seconds()
            
            _loss = loss(w, X, Y, **kwargs)
            if print_progress:
                print ('Epoch ' + str(k) + ': loss = ' + str(_loss) + ' norm_grad = ' + str(np.linalg.norm(grad)), 'time=',round(timing-_timing,3))
            k+=1

            timings_collector.append(timing)
            samples_collector.append((i+1)*batch_size)
            loss_collector.append(_loss)
            steps_collector.append(w)

    #add final gradient
    grad = gradient(w, X, Y,**kwargs) 
    grad_norm_collector.append(np.linalg.norm(grad))
    H= hessian(w, X, Y,**kwargs)
    ev_min=min(np.linalg.eigvals(H))
    ev_max=max(np.linalg.eigvals(H))

    EV_collector[n_steps]=(ev_min,ev_max)
    return w, timings_collector, loss_collector, samples_collector,np.array(steps_collector), grad_norm_collector, EV_collector

==> experiments/sgd.py <==
###################################
### Stochastic Gradient Descent ###
###################################

# Authors: Aurelien Lucchi and Jonas Kohler, 2017

from datetime import datetime
import numpy as np

def SGD(w, loss, gradient,hessian, X=None, Y=None, opt=None, **kwargs):
    print ('--- SGD ---')
    n = X.shape[0]
    d = X.shape[1]

    print_progress= opt.get('print_progress',True)    
    n_epochs = opt.get('n_epochs_sgd', 100)
    eta = opt.get('learning_rate_sgd',1e-1)
    batch_size =max(int(opt.get('batch_size_sgd',0.01*n)),1)

    print("- Batch size:" , batch_size)
    print("- Learning rate:" , eta)



    n_steps = int((n_epochs * n) / batch_size)
    n_samples_seen = 0  # number of samples processed so far

    loss_collector=[]
    timings_collector=[]
    samples_collector=[]
    steps_collector=[]
    grad_norm_collector=[]
    EV_collector=np.zeros((n_epochs+2,2))


    _loss = loss(w, X, Y, **kwargs) 
    loss_collector.append(_loss)
    timings_collector.append(0)
    samples_collector.append(0)
    steps_collector.append(w)

    start = datetime.now()
    timing=0
    k=0
     #Safe full grad norm
    grad_norm=np.linalg.norm(gradient(w, X, Y,**kwargs))
    grad_norm_collector.append(grad_norm)

    H= hessian(w, X, Y,**kwargs)
    ev_min=min(np.linalg.eigvals(H))
    ev_max=max(np.linalg.eigvals(H))

    EV_collector[0]=(ev_min,ev_max)


    for i in range(n_steps):

        # I: subsampling
        #int_idx=np.random.permutation(n)[0:batch_size]
        int_idx=np.random.randint(0, high=n, size=batch_size)        

        bool_idx = np.zeros(n,dtype=bool)
        bool_idx[int_idx]=True
        _X=np.zeros((batch_size,d))
        _X=np.compress(bool_idx,X,axis=0)
        _Y=np.compress(bool_idx,Y,axis=0)



        # II: compute step
        grad = gradient(w, _X, _Y,**kwargs)  

        n_samples_seen += batch_size
        
        w = w - eta * grad

        if (n_samples_seen >= n*k)  == True:
            _timing=timing
            timing=(datetime.now() - start).total_seconds()
            
            _loss = loss(w, X, Y, **kwargs)
             #Safe full grad norm
            grad_norm=np.linalg.norm(gradient(w, X, Y,**kwargs))
            grad_norm_collector.append(grad_norm)

            H= hessian(w, X, Y,**kwargs)
            ev_min=min(np.linalg.eigvals(H))
            ev_max=max(np.linalg.eigvals(H))
            EV_collector[k+1]=(ev_min,ev_max)
    
            if print_progress:
                print ('Epoch ' + str(k) + ': loss = ' + str(_loss) + ' norm_grad = ' + str(np.linalg.norm(grad)), 'time=',round(timing-_timing,3))
            k+=1

            timings_collector.append(timing)
            samples_collector.append((i+1)*batch_size)
            loss_collector.append(_loss)
            steps_collector.append(w)

    return w, timings_collector, loss_collector, samples_collector,np.array(steps_collector),grad_norm_collector,EV_collector
